Unimodality of Forest Independence Polynomials

For a finite forest $F$ let $i_k(F)$ be the number of independent sets of $F$ with $k$ vertices. Zhang and Li proved that the sequence $i_0(F),i_1(F),\dots,i_{\alpha(F)}(F)$ is unimodal for every finite forest $F$, which answers Erd\H{o}s Problem 993. We give a second proof. It starts from their decomposition relative to a fixed independent set and from the bounds of Zhang and Li and of Fang, Lu, Nevo, Yao and Zheng that confine a valley of the sequence to an explicit window of ranks. For a forest with at least $25$ vertices, one moment argument excludes a valley at every rank of the window: at the activity where the hard-core mean equals the rank, the size of a random independent set is a mixture of binomial laws over an independent set of maximum weight, a valley is a moment inequality for this mixture, and it is excluded by duality given three bounds that hold for every forest, on the variance of the number of free vertices and on its Laplace transforms, and on the variance ratio. The variance bound is proved by hand up to finitely many interval checks and the other two bounds are verified by computer on finite interval-arithmetic coverings; on the resulting parameter domain a valley is excluded by exact tests on finitely many rational boxes while the mean number of free vertices is below an explicit starting mean between $19$ and $50$, and above it by one inequality, with explicit constants, for the fibers of a weighted valley kernel, proved by hand up to a finite list of explicit checks and averaged over the mixture. Forests with at most $24$ vertices are treated by exact counting, by hand except for exact rational evaluations of two explicit formulas at $43$ parameter triples. No forest is enumerated. A formal proof of the theorem in Lean 4 accompanies the paper.

==> anc/README_SUPPLEMENTARY.txt <==
Unimodality of Forest Independence Polynomials
Supplementary computational materials, version 2.2
Authors: Wei Li, Kevin Vallier, Tong Zhang

The complete supplementary archives and numerical data are hosted in the
public GitHub repository at this fixed revision:
https://github.com/zhangzenozhang-jpg/forest-unimodality-v2.2-supplement/tree/9f4f1ecfc439fdf43f8cfad0e888e54fe778d428

Commit: 9f4f1ecfc439fdf43f8cfad0e888e54fe778d428

Download supplementary_data.zip, supplementary_code.zip, and
twin_v2.2_data.txt from that revision. Both complete archives are stored
on GitHub; this small location note is the only arXiv ancillary file.
The downloadable files are unchanged from those identified in Section 7
of the manuscript. Their SHA-256 values are:

2f0bf7b5a086b21e171a8de2ef52cd4cbbd4413a7f7a883f46560681b8b3dca7  supplementary_data.zip
c7e637c94d1aff841a903fa20b1b044a983aa52089e127255385bca46f772819  supplementary_code.zip
6ac570f5ec8423f44ebf43fdf0d20aba8c4f4d748d8ff7df332e9013a6d12314  twin_v2.2_data.txt

Section 7 explains the computations and their role in the proof. The
repository README gives the reproduction workflow. Extract the two
archives into the same working directory, preserving their bundle/ and
supplementary_code/ directory trees, file names, and empty files. Read
bundle/README.txt for the family-to-directory map and
supplementary_code/README.txt for the F9/F10 prerequisites and run order.
The internal manifests are bundle/MANIFEST.sha256 and
supplementary_code/SHA256SUMS.txt; resolve each manifest's file paths
relative to its own directory. SHA256SUMS_v1.txt and SHA256SUMS_v4.txt are
historical records rather than manifests of the current code package.

The separate public Lean formalization remains fixed at commit
d174e4b6f8963abb349995606783200879aae74e:
https://github.com/selfreferencing/erdos993-forest-unimodality-lean/tree/d174e4b6f8963abb349995606783200879aae74e
Its README and build files give the Lean workflow. The final theorem is
in Erdos993Lean/Analytic/V22/Final.lean and the axiom-audit source is
Audit/AxiomsV22.lean.

